On discretely structured growth models and their moments

The logistic equation is ubiquitous in applied mathematics as a minimal model of saturating growth. Here, we examine a broad generalisation of the logistic growth model to discretely structured populations, motivated by examples that range from the ageing of individuals in a species to immune cell exhaustion by cancerous tissue. Through exploration of a range of concrete examples and a general analysis of polynomial kinetics, we derive necessary and sufficient conditions for the dependence of the kinetics on structure to result in closed, low-dimensional moment equations that are exact. Further, we showcase how coarse-grained moment information can be used to elucidate the details of structured dynamics, with immediate potential for model selection and hypothesis testing. This paper belongs to the special collection: Problems, Progress and Perspectives in Mathematical and Computational Biology.

==> figs/code/colours.m <==
function c = colours(p)

    c = viridis(p.N+1,[0.9,0.1]);

end

==> figs/code/examples.m <==
function p = examples(selector)
    switch selector
        case "constant-rate loss of fitness"
            N = 10; % N+1 compartments.
            g = 1;
            K = 2;

            uInit = zeros(N+1,1); 
            uInit(1) = 1;
            tEnd = 30;
            ts = linspace(0,tEnd,1e4);

            r = @(j) 0*j;
            rho = @(j) g + 0*j;
            d = @(j) 0*j;
            e = @(j) g/K + 0*j;
            b = @(j) 1 + 0*j;
            w = @(j) 1 + 0*j;
        case "linear-rate loss of fitness"
            N = 10; % N+1 compartments.
            g = 1;
            K = 2;
            W = (N+1)/2;
            C = 1/W;

            uInit = zeros(N+1,1); 
            uInit(1) = 1;
            tEnd = 30;
            ts = linspace(0,tEnd,1e4);

            r = @(j) 0*j;
            rho = @(j) g + 0*j;
            d = @(j) 0*j;
            e = @(j) g/K + 0*j;
            b = @(j) 1 + 0*j;
            w = @(j) C*(N-j) + 0*j;
        case "exponential"
            N = 10; % N+1 compartments.
            beta = (N+1)/2;

            uInit = zeros(N+1,1); 
            uInit(1) = 1;
            tEnd = 4;
            ts = linspace(0,tEnd,1e4);

            r = @(j) 0*j;
            rho = @(j) beta + 0*j;
            d = @(j) j;
            e = @(j) 0*j;
            b = @(j) 0*j;
            w = @(j) (N-j) + 0*j;
        case "logistic_non_monotonic"
            N = 10; % N+1 compartments.
            A = 2/N;

            uInit = zeros(N+1,1); 
            uInit(1) = 1;
            tEnd = 2;
            ts = linspace(0,tEnd,1e4);

            r = @(j) 0*j;
            rho = @(j) A*(N-j).^2 + 0*j;
            d = @(j) 0*j;
            e = @(j) 1+(N-j)/N;
            b = @(j) j;
            w = @(j) (N-j) + 0*j;
        case "unstructured_clonal_1"
            N = 10; % N+1 compartments.
            g = 1;
            K = 2;

            uInit = zeros(N+1,1); 
            uInit(end-4:end) = 0.2;
            tEnd = 20;
            ts = linspace(0,tEnd,1e4);

            r = @(j) 0*j;
            rho = @(j) g + 0*j;
            d = @(j) 0 + 0*j;
            e = @(j) 1/K + 0*j;
            b = @(j) 1 + 0*j;
            w = @(j) 0.1*(N-j) + 0*j;
        case "unstructured_regenerative_1"
            N = 10; % N+1 compartments.
            g = 1;
            K = 2;

            uInit = zeros(N+1,1); 
            uInit(end-4:end) = 0.2;
            tEnd = 20;
            ts = linspace(0,tEnd,1e4);

            r = @(j) g + 0*j;
            rho = @(j) 0*j;
            d = @(j) 0 + 0*j;
            e = @(j) 1/K + 0*j;
            b = @(j) 1 + 0*j;
            w = @(j) 0.1*(N-j) + 0*j;
        case "unstructured_clonal_0.5"
            N = 10; % N+1 compartments.
            g = 0.4;
            K = 2;

            uInit = zeros(N+1,1); 
            uInit(end-4:end) = 0.2;
            tEnd = 20;
            ts = linspace(0,tEnd,1e4);

            r = @(j) 0*j;
            rho = @(j) g + 0*j;
            d = @(j) 0 + 0*j;
            e = @(j) 1/K + 0*j;
            b = @(j) 1 + 0*j;
            w = @(j) 0.1*(N-j) + 0*j;
        case "unstructured_regenerative_0.5"
            N = 10; % N+1 compartments.
            g = 0.4;
            K = 2;

            uInit = zeros(N+1,1); 
            uInit(end-4:end) = 0.2;
            tEnd = 20;
            ts = linspace(0,tEnd,1e4);

            r = @(j) g + 0*j;
            rho = @(j) 0*j;
            d = @(j) 0 + 0*j;
            e = @(j) 1/K + 0*j;
            b = @(j) 1 + 0*j;
            w = @(j) 0.1*(N-j) + 0*j;
    end
    set_params_struct;
end

==> figs/code/main.m <==
N = 10; % N+1 of compartments.
g = 1;
K = 1;

uInit = zeros(N+1,1); uInit(1) = 0.1;
tEnd = 20;
ts = linspace(0,tEnd,1e4);

% The user specifies r,rho,d,e,b,w.
r = @(j) 0*j;
rho = @(j) g*(N-j) + 0*j;
d = @(j) 0*j;
e = @(j) g/K + 0*j;
b = @(j) 1 + 0*j;
w = @(j) 1 + 0*j;

% We index compartments from j = 0,...,N, so u_j = u(j+1).
% ---

set_params_struct;

opts = odeset('AbsTol',1e-9,'RelTol',1e-9);

sol = ode45(@(t,u) odefun(t,u,p), ts, uInit, opts);

plot(sol.x,sol.y)

==> figs/code/odefun.m <==
function du = odefun(t,u,p)
    % Loop through j and build the RHS of the ODEs.
    % du_j/dt = n(j,u)u_j + J_j.
    du = 0*u;
    ind = @(j) j+1;
    js = (0:p.N)';
    burden = sum(p.b(js).*u(ind(js)));
    n = @(j) p.rho(j) - p.d(j) - p.e(j)*burden;

    j = 0;
    du(ind(j)) = sum(p.r(js).*u(ind(js))) + n(j)*u(ind(j)) - p.w(j)*u(ind(j));

    for j = 1:p.N-1
        du(ind(j)) = n(j)*u(ind(j)) + p.w(j-1)*u(ind(j-1)) - p.w(j)*u(ind(j));
    end

    j = p.N;
    du(ind(j)) = n(j)*u(ind(j)) + p.w(j-1)*u(ind(j-1));
end

==> figs/code/plot_moment.m <==
function h = plot_moment(p,sol,k,fh)
    figure(fh);
    hold on
    h = plot(sol.x,sum(((0:p.N).^k)' .* sol.y)./sum(sol.y),'LineWidth',1.5,'Color','black');
end

==> figs/code/plot_moment_over_N.m <==
function h = plot_moment_over_N(p,sol,k,fh)
    figure(fh);
    hold on
    h = plot(sol.x,sum(((0:p.N).^k)' .* sol.y) / p.N,'LineWidth',1.5,'Color','black','LineStyle','--');
end

==> figs/code/plot_sol.m <==
function plot_sol(p,sol,fh,plotSubs)
    if nargin < 4
        plotSubs = true;
    end
    figure(fh);
    hold on
    if plotSubs
        colororder(fh,colours(p))
        plot(sol.x,sol.y,'LineWidth',1.5)
    end
    plot(sol.x,sum(sol.y),'LineWidth',3,'Color','black')
end

==> figs/code/run_example.m <==
function [sol, p] = run_example(selector, fh, plotSubs)
    if (nargin < 2)
        fh = figure;
    end
    if (nargin < 3)
        plotSubs = true;
    end

    p = examples(selector);
    opts = odeset('AbsTol',1e-9,'RelTol',1e-9);
    sol = ode45(@(t,u) odefun(t,u,p), p.ts, p.uInit, opts);
    plot_sol(p,sol,fh,plotSubs)
end

==> figs/code/set_params_struct.m <==
p = struct();
p.N = N;
p.r = r;
p.rho = rho;
try
	p.g = g;
end
try 
	p.K = K;
end
try 
	p.C = C;
end
p.d = d;
p.e = e;
p.b = b;
p.w = w;
p.ts = ts;
p.uInit = uInit;

==> figs/exploring_model_A/main.m <==
addpath(genpath('../code'))

% Figure plotting the moments of Model A, including a phase portrait of mu_0 and mu_1.
fh = figure;
set(fh, "Position", [1 552 1195 314]);
tiledlayout(1,2);

% Run model A and plot its moments.
nexttile()
hold on
[sol, p] = run_example("linear-rate loss of fitness", fh, false);
m0 = sum(sol.y);
k = 1;
m1 = sum(((0:p.N).^k)' .* sol.y) / p.N^k;
plot(sol.x,m1,'LineWidth',1.5,'Color','black','LineStyle','--');

k = 2;
m2 = sum(((0:p.N).^k)' .* sol.y) / p.N^k;
plot(sol.x,m2,'LineWidth',1.5,'Color','black','LineStyle','-.');

k = 3;
m3 = sum(((0:p.N).^k)' .* sol.y) / p.N^k;
plot(sol.x,m3,'LineWidth',1.5,'Color','black','LineStyle',':');

box on
grid on
xlabel("$t$")
ylabel("$\mu$")
legend({"$\mu_0$","$\mu_1/N$","$\mu_2/N^2$","$\mu_3/N^3$"},'location','southeast')

nexttile()
hold on
mu0s = linspace(0,3,20);
mu1s = linspace(0,3*p.N,20);
[M0,M1] = meshgrid(mu0s,mu1s);
f = @(mu0,mu1) p.g*mu0.*(1 - mu0/p.K);
g = @(mu0,mu1) p.g*mu1.*(1 - mu0/p.K) + p.C*(p.N*mu0 - mu1);
dM0 = f(M0,M1);
dM1 = g(M0,M1);
l = streamslice(M0,M1/p.N,dM0,dM1/p.N);
set(l,'Color','black');
ylim([0,3])
xlim([0,3])
box on
grid off
xlabel("$\mu_0$")
ylabel("$\mu_1/N$")
% Plot the bounding line.
plot(mu0s,mu0s,'Color','black','LineWidth',2,'LineStyle','--')
% Shade in the region above the dotted line.
p1 = patch([mu0s,3,0],[mu0s,3,3],[0.9,0.9,0.9],'EdgeColor','none');
p1.FaceVertexAlphaData = 0.2;
p1.FaceAlpha = 'flat';
% Plot a point on the stable point.
plot(p.K,p.K,'Marker','o','MarkerSize',10,'MarkerFaceColor','black','MarkerEdgeColor','black')
% Plot the trajectory from the other panel.
plot(m0,m1,'Color','black','LineWidth',2)

exportgraphics(fh, "fig.pdf", "ContentType", "vector")
[~, dir_name, ~] = fileparts(pwd);
exportgraphics(fh,['../../', dir_name, '.pdf'], "ContentType", "vector")

==> figs/exponential_phase_portraits/main.m <==
addpath(genpath('../code'))

% Phase portraits of mu0 and mu1 for an exponential model.
fh = figure;
set(fh, "Position", [1 552 1195 314]);
tiledlayout(1,2);

N = 10;
C = 2*N;

f = @(mu0,mu1,beta) beta*mu0 - mu1;
g = @(mu0,mu1,beta) C*N*mu0 + (beta - C - N)*mu1;

mu0s = linspace(0,5,20);
mu1s = linspace(0,5*N,20);
[M0,M1] = meshgrid(mu0s,mu1s);

nexttile()
hold on
beta = 5;
dM0 = f(M0,M1,beta);
dM1 = g(M0,M1,beta);
l = streamslice(M0,M1/N,dM0,dM1/N);
set(l,'Color','black');
xlim([0,5])
ylim([0,5])
box on
grid off
xlabel("$\mu_0$")
ylabel("$\mu_1/N$")
% Plot the bounding line.
plot(mu0s,mu0s,'Color','black','LineWidth',2,'LineStyle','--')
% Shade in the region above the dotted line.
p1 = patch([mu0s,5,0],[mu0s,5,5],[0.9,0.9,0.9],'EdgeColor','none');
p1.FaceVertexAlphaData = 0.2;
p1.FaceAlpha = 'flat';
% Plot a point on the stable point.
plot(0,0,'Marker','o','MarkerSize',10,'MarkerFaceColor','black','MarkerEdgeColor','black')

nexttile()
hold on
beta = N;
dM0 = f(M0,M1,beta);
dM1 = g(M0,M1,beta);
l = streamslice(M0,M1/N,dM0,dM1/N);
set(l,'Color','black');
xlim([0,5])
ylim([0,5])
box on
grid off
xlabel("$\mu_0$")
ylabel("$\mu_1/N$")
% Plot the bounding line.
plot(mu0s,mu0s,'Color','black','LineWidth',2,'LineStyle','--')
% Shade in the region above the dotted line.
p1 = patch([mu0s,5,0],[mu0s,5,5],[0.9,0.9,0.9],'EdgeColor','none');
p1.FaceVertexAlphaData = 0.2;
p1.FaceAlpha = 'flat';

exportgraphics(fh, "fig.pdf", "ContentType", "vector")
[~, dir_name, ~] = fileparts(pwd);
exportgraphics(fh,['../../', dir_name, '.pdf'], "ContentType", "vector")

==> figs/fitness_independent_kinetics/main.m <==
addpath(genpath('../code'))

% Figure comparing the simplest examples of structured models.
fh = figure;
set(fh, "Position", [1 552 1195 314]);
tiledlayout(1,2);

% Linear-rate loss of fitness.
nexttile()
[sol2, p2] = run_example("linear-rate loss of fitness", fh);
box on
grid on
xlabel("$t$")
ylabel("$u$")
text(3.5,1.8, "$\mu_0$", "interpreter","latex", "FontSize", 24)
text(14.5,1.4, "$u_N$", "interpreter","latex", "FontSize", 24)

% Constant-rate loss of fitness.
nexttile()
[sol1, p1] = run_example("constant-rate loss of fitness", fh);
box on
grid on
xlabel("$t$")
c = colorbar;
colormap(colours(p2))
caxis([0,p2.N+1])
c.Ticks = [0,p2.N] + 0.5;
c.TickLabels = {"0", "$N$"};
c.TickLabelInterpreter = "latex";
c.Label.String = "$j$";
c.Label.Interpreter = "latex";
c.Label.Position(1) = 2;

% % Comparing the first moment.
% nexttile()
% h1 = plot_moment(p1,sol1,1,fh);
% h2 = plot_moment(p2,sol2,1,fh);
% box on
% grid on
% xlabel("$t$")
% ylabel("$\mu_1$")


exportgraphics(fh, "fig.pdf", "ContentType", "vector")
[~, dir_name, ~] = fileparts(pwd);
exportgraphics(fh,['../../', dir_name, '.pdf'], "ContentType", "vector")

==> figs/identifying_mechanism/main.m <==
addpath(genpath('../code'))

% Figure showing two essentially unstructured systems for two parameter sets each.
fh = figure;
set(fh, "Position", [1 552 1195 628]);
tiledlayout(2,2);

% Clonal, growth rate = 1.
nexttile(1)
[sol1, p1] = run_example("unstructured_clonal_1", fh, false);
plot_moment_over_N(p1, sol1, 1, fh);
box on
grid on
xlabel("$t$")
ylabel("$u^P$")
text(1.8,2.1, "$\mu_0^P$", "interpreter","latex", "FontSize", 24)
text(2.61,1.27, "$\frac{\mu_1^P}{N}$", "interpreter","latex", "FontSize", 24)
ylim([0,2.4])

% Regenerative, growth rate = 1.
nexttile(2)
[sol2, p2] = run_example("unstructured_regenerative_1", fh, false);
plot_moment_over_N(p2, sol2, 1, fh);
box on
grid on
xlabel("$t$")
ylabel("$u^R$")
text(1.8,2.1, "$\mu_0^R$", "interpreter","latex", "FontSize", 24)
text(2.11,0.51, "$\frac{\mu_1^R}{N}$", "interpreter","latex", "FontSize", 24)
ylim([0,2.4])

% Clonal, growth rate = 0.5.
nexttile(3)
[sol3, p3] = run_example("unstructured_clonal_0.5", fh, false);
plot_moment_over_N(p3, sol3, 1, fh);
box on
grid on
xlabel("$t$")
ylabel("$u^P$")
text(1.8,1.22, "$\mu_0^P$", "interpreter","latex", "FontSize", 24)
ylim([0,2.4])

% Regenerative, growth rate = 0.5.
nexttile(4)
[sol4, p4] = run_example("unstructured_regenerative_0.5", fh, false);
plot_moment_over_N(p4, sol4, 1, fh);
box on
grid on
xlabel("$t$")
ylabel("$u^R$")
text(1.8,1.22, "$\mu_0^R$", "interpreter","latex", "FontSize", 24)
ylim([0,2.4])

exportgraphics(fh, "fig.pdf", "ContentType", "vector")
[~, dir_name, ~] = fileparts(pwd);
exportgraphics(fh,['../../', dir_name, '.pdf'], "ContentType", "vector")

==> figs/structured_models/main.m <==
addpath(genpath('../code'))

% Figure exemplifying more complex structured models.
fh = figure;
set(fh, "Position", [1 552 1195 314]);
tiledlayout(1,2);

% Exponential-like model with fast flux rate.
nexttile()
[sol1, p1] = run_example("exponential", fh);
box on
grid on
xlabel("$t$")
ylabel("$u$")
text(1.8,11, "$\mu_0$", "interpreter","latex", "FontSize", 24)
text(11,1.2, "$u_N$", "interpreter","latex", "FontSize", 24)
ylim([0,13])

% Logistic with non-monotonic growth.
nexttile()
[sol2, p2] = run_example("logistic_non_monotonic", fh);
box on
grid on
xlabel("$t$")
ylim([0,7])
c = colorbar;
colormap(colours(p2))
caxis([0,p2.N+1])
c.Ticks = [0,p2.N] + 0.5;
c.TickLabels = {"0", "$N$"};
c.TickLabelInterpreter = "latex";
c.Label.String = "$j$";
c.Label.Interpreter = "latex";
c.Label.Position(1) = 2;

% Inset of the final population composition.
axes('Position',[0.85      0.44     0.08      0.45],'XTick',[],'YTick',[])
colororder(colours(p2))
b = bar(0,sol2.y(:,end),'stacked');
b(1).BaseLine.LineStyle = "none";
axis off

exportgraphics(fh, "fig.pdf", "ContentType", "vector")
[~, dir_name, ~] = fileparts(pwd);
exportgraphics(fh,['../../', dir_name, '.pdf'], "ContentType", "vector")
